Fair Algorithms for Infinite and Contextual Bandits

We study fairness in linear bandit problems. Starting from the notion of meritocratic fairness introduced in Joseph et al. [2016], we carry out a more refined analysis of a more general problem, achieving better performance guarantees with fewer modelling assumptions on the number and structure of available choices as well as the number selected. We also analyze the previously-unstudied question of fairness in infinite linear bandit problems, obtaining instance-dependent regret upper bounds as well as lower bounds demonstrating that this instance-dependence is necessary. The result is a framework for meritocratic fairness in an online linear setting that is substantially more powerful, general, and realistic than the current state of the art.

==> experiments/group_sim.py <==
import numpy as np
import random
import time
import scipy as sp
import matplotlib.pyplot as plt
from scipy import stats

# get ucbs, lcbs at time t
def get_cbs(X_t, y_t, contexts, X_counts):
    k = len(contexts)
    ucbs = [1] * k
    lcbs = [-1] * k
    XTX = np.dot(np.matrix(X_t).T, np.matrix(X_t))
    XTY = np.dot(np.matrix(X_t).T, y_t.T)
    beta_hat = np.dot(np.linalg.pinv(XTX), XTY.T)
    for j in xrange(k):
        mu = np.dot(contexts[j], beta_hat)
        sigma = np.sqrt(np.dot(np.dot(np.linalg.pinv(XTX), np.transpose(contexts[j])), contexts[j]))
        (lcbs[j], ucbs[j]) = stats.norm.interval(1.0 - alpha, loc=mu, scale=sigma)
    return [lcbs, ucbs]
  
  
# function that returns arms pulled at time t
# inputs X, y, contexts
# outputs: indexes of arms pulled
def ucb(X_t, y_t, contexts, X_counts):
    XTX = np.dot(np.matrix(X_t).T, np.matrix(X_t))
    if X_counts >= d:
        lcbs, ucbs = get_cbs(X_t, y_t, contexts, X_counts)
        choices = [idx for (idx, ucb) in list(enumerate(ucbs)) if ucb >= 0]
        return choices
    return range(k)
  
  
def fairucb(X_t, y_t, contexts, X_counts):
    k = len(contexts)
    choices = []
    if X_counts >= d:
        lcbs, ucbs = get_cbs(X_t, y_t, contexts, X_counts)
        pos_ucb_idxs = [idx for (idx, ucb) in list(enumerate(ucbs)) if ucb > 0]
        if pos_ucb_idxs == []:
            return []
        pos_ucb_lcbs = [lcbs[idx] for idx in pos_ucb_idxs]
        min_lcb_idx = pos_ucb_lcbs.index(min(pos_ucb_lcbs))
        return build_chain(min_lcb_idx, ucbs, lcbs)
    return range(k)
  
  
# inputs:
# index j
# ucbs, lcbs vectors
# output: all indices chained to index top
def build_chain(top, ucbs, lcbs):
    k = len(ucbs)
    active_set = [top]
    len_old = 0
    len_new = 1
    while (len_old != len_new):
        len_old = len_new
        min_active_lcb = min([lcbs[idx] for idx in active_set])
        inactive_set = list(set(range(k)) - set(active_set))
        add_ons = [y for y in inactive_set if ucbs[y] >= min_active_lcb]
        active_set = active_set + add_ons
        len_new = len(active_set)
    return active_set
  
  
# update estimates of beta hat, count, design matrix, Y values
def update(choices, contexts, X_t, y_t, X_counts):
    X_counts += len(choices)
    noises = np.random.normal(0.0, 1.0, k)
    rewards = [np.dot(contexts[i], beta) + noises[i] for i in choices]
    X_new = [contexts[j] for j in choices]
    y_t = np.append(y_t, rewards)
    X_t.extend(X_new)
    XTX = np.dot(np.matrix(X_t).T, np.matrix(X_t))
    XTY = np.dot(np.matrix(X_t).T, y_t)
    if np.linalg.det(XTX) == 0:
        # Moore-Penrose Pseudo Inverse
        beta_hat = np.dot(np.linalg.pinv(XTX), XTY.T)
    else:
        beta_hat = np.dot(np.linalg.inv(XTX), XTY.T)
    return list(X_t), y_t, X_counts
  
def gen_contexts(p,k):
    contexts = [[np.random.uniform(-1,1), np.random.uniform(-1,1)] for _ in xrange(k)]
    return [[a,a] if np.random.uniform(0,1) < p else [a,b] for [a,b] in contexts] 
 
def bad(contexts, choices, exp_rewards, k):
    if choices == []:
        return [[], []]
    min_chosen = min([exp_rewards[choice] for choice in choices])
    unchosens = list(set(range(k)) - set(choices))
    bads = [unchosen for unchosen in unchosens if (exp_rewards[unchosen] >= min_chosen) ]
    minority_bads = [bad for bad in bads if contexts[bad][0] != contexts[bad][1]]
    majority_bads = list(set(bads) - set(minority_bads))
    return [minority_bads, majority_bads]
     
# GLOBAL CONSTANTS
delta = 0.05
# iterations
N = 100
# time horizon
T = 25
# dimension, # arrivals
d = 2
k = 10
ps = np.arange(0.8,.96,0.01)
alpha = delta / (k * T)
  
bads = [[0.0 for _ in ps] for _ in xrange(2)]
for idx in xrange(len(ps)):
    print idx
    bad_min, bad_maj = 0, 0
    minority_count, majority_count = 0, 0
    for iteration in xrange(N):
        beta = [1, 0]
        ucb_X_t, ucb_y_t, ucb_X_counts = [], [], 0
        fairucb_X_t, fairucb_y_t, fairucb_X_counts = [], [], 0
        for t in xrange(T):
            contexts = gen_contexts(ps[idx], k)
            qualities = [np.dot(cont, beta) for cont in contexts]
            ucb_choices = ucb(ucb_X_t, ucb_y_t, contexts, ucb_X_counts)
            exp_rewards = [np.dot(beta, context) for context in contexts]
            minority_count += sum([context[0] != context[1] for context in contexts])
            majority_count += sum([context[0] == context[1] for context in contexts])
            [minority_bads, majority_bads] = bad(contexts, ucb_choices, exp_rewards, k)
            bad_min += len(minority_bads)
            bad_maj += len(majority_bads)
            ucb_X_t, ucb_y_t, ucb_X_counts = update(ucb_choices, contexts, ucb_X_t, ucb_y_t, ucb_X_counts)
    bads[0][idx] = bad_min/float(minority_count)
    bads[1][idx] = bad_maj/float(majority_count)
plt.plot(ps, bads[0], label = "minority", linewidth = 2, color = "firebrick")
plt.plot(ps, bads[1], label = "majority", linewidth = 2, color = "dodgerblue")
plt.legend(loc = 'upper right')
plt.title('Mistreatment Rates in Minority vs Majority')
plt.xlabel('p')
plt.ylabel('Probability of Mistreatment')
plt.savefig('disp_mistreatment.png')


==> experiments/plot.py <==
import matplotlib.pyplot as plt
import ast
import numpy as np

d = 2
k = 10
N = 100
T = 10000

ucb_grievances, fairucb_grievances = [0.0 for _ in xrange(T)], [0.0 for _ in xrange(T)]
for n in range(N+1)[1:]:
    print n
    f = open('new_all_random_n_' + str(n) + '_d_' + str(d) + '_k_' + str(k) + '_T_' + str(T) + '.txt', 'r')
    lines = f.readlines()[0]
    ucb_new_grievances, fairucb_new_grievances = lines.split(']')[:2]
    ucb_new_grievances = ast.literal_eval(ucb_new_grievances + ']')
    fairucb_new_grievances = ast.literal_eval(fairucb_new_grievances + ']')
    ucb_grievances = [ucb_grievances[i] + ucb_new_grievances[i] for i in range(T)]
    fairucb_grievances = [fairucb_grievances[i] + fairucb_new_grievances[i] for i in range(T)]
    f.close()

ucb_cumulative = np.cumsum(ucb_grievances)
ucb_cumulative = [entry/N for entry in ucb_cumulative]
fairucb_cumulative = np.cumsum(fairucb_grievances)
fairucb_cumulative = [entry/N for entry in fairucb_cumulative]

plt.rcParams.update({'font.size': 20})
plt.plot(range(T), ucb_cumulative, label = "UCB", linewidth = 2, color = "firebrick")
#plt.plot(range(T), fairucb_cumulative, label = "FairUCB", linewidth = 2, color = "dodgerblue")
plt.title('Cumulative mistreatment in UCB')
plt.xlabel('# rounds')
plt.ylabel('Cumulative mistreatment')
#plt.legend(loc = "upper left", prop={'size':18})
plt.tight_layout()
#plt.savefig('both_mistreatment.png')
plt.savefig('ucb_mistreatment.png')



==> experiments/simple.py <==
import numpy as np
import random
import time
import scipy as sp
import matplotlib.pyplot as plt
from scipy import stats
import sys

# get ucbs, lcbs at time t
def get_cbs(X_t, y_t, contexts, X_counts):
    k = len(contexts)
    ucbs = [1] * k
    lcbs = [-1] * k
    XTX = np.dot(np.matrix(X_t).T, np.matrix(X_t))
    XTY = np.dot(np.matrix(X_t).T, y_t.T)
    beta_hat = np.dot(np.linalg.pinv(XTX), XTY.T)
    for j in xrange(k):
        mu = np.dot(contexts[j], beta_hat)
        sigma = np.sqrt(np.dot(np.dot(np.linalg.pinv(XTX), np.transpose(contexts[j])), contexts[j]))
        (lcbs[j], ucbs[j]) = stats.norm.interval(1.0 - alpha, loc=mu, scale=sigma)
    return [lcbs, ucbs]
  
# function that returns arms pulled at time t
# inputs X, y, contexts
# outputs: indexes of arms pulled
def ucb(X_t, y_t, contexts, X_counts):
    XTX = np.dot(np.matrix(X_t).T, np.matrix(X_t))
    if X_counts >= d:
        lcbs, ucbs = get_cbs(X_t, y_t, contexts, X_counts)
        choices = [idx for (idx, ucb) in list(enumerate(ucbs)) if ucb >= 0]
        return choices
    return range(k)
  
  
def fairucb(X_t, y_t, contexts, X_counts):
    k = len(contexts)
    choices = []
    if X_counts >= d:
        lcbs, ucbs = get_cbs(X_t, y_t, contexts, X_counts)
        pos_ucb_idxs = [idx for (idx, ucb) in list(enumerate(ucbs)) if ucb > 0]
        if pos_ucb_idxs == []:
            return []
        pos_ucb_lcbs = [lcbs[idx] for idx in pos_ucb_idxs]
        min_lcb_idx = pos_ucb_lcbs.index(min(pos_ucb_lcbs))
        return build_chain(min_lcb_idx, ucbs, lcbs)
    return range(k)
  
  
# inputs:
# index j
# ucbs, lcbs vectors
# output: all indices chained to index top
def build_chain(top, ucbs, lcbs):
    k = len(ucbs)
    active_set = [top]
    len_old = 0
    len_new = 1
    while (len_old != len_new):
        len_old = len_new
        min_active_lcb = min([lcbs[idx] for idx in active_set])
        inactive_set = list(set(range(k)) - set(active_set))
        add_ons = [y for y in inactive_set if ucbs[y] >= min_active_lcb]
        active_set = active_set + add_ons
        len_new = len(active_set)
    return active_set
  
  
# update estimates of beta hat, count, design matrix, Y values
def update(choices, contexts, X_t, y_t, X_counts):
    X_counts += len(choices)
    noises = np.random.normal(0.0, 1.0, k)
    rewards = [np.dot(contexts[i], beta) + noises[i] for i in choices]
    X_new = [contexts[j] for j in choices]
    y_t = np.append(y_t, rewards)
    X_t.extend(X_new)
    XTX = np.dot(np.matrix(X_t).T, np.matrix(X_t))
    XTY = np.dot(np.matrix(X_t).T, y_t)
    if np.linalg.det(XTX) == 0:
        # Moore-Penrose Pseudo Inverse
        beta_hat = np.dot(np.linalg.pinv(XTX), XTY.T)
    else:
        beta_hat = np.dot(np.linalg.inv(XTX), XTY.T)
    return list(X_t), y_t, X_counts
  
def gen_contexts(k, d):
    return [[np.random.uniform(-1,1) for _ in xrange(d)] for _ in xrange(k)]
 
def bad(choices, exp_rewards, k):
    if choices == []:
        return 0.0
    min_chosen = min([exp_rewards[choice] for choice in choices])
    unchosens = list(set(range(k)) - set(choices))
    return float(sum([exp_rewards[unchosen] >= min_chosen for unchosen in unchosens]))
     
# GLOBAL CONSTANTS
delta = 0.05
# iteration
n = int(sys.argv[1])
# time horizon
T = 10000
# dimension, # arrivals
d = 2
k = 10
alpha = delta / (k * T)

bads = [[0 for _ in xrange(T)] for _ in xrange(2)]
beta = [np.random.uniform(-1,1) for _ in xrange(d)]
ucb_X_t, ucb_y_t, ucb_X_counts = [], [], 0
fairucb_X_t, fairucb_y_t, fairucb_X_counts = [], [], 0
for t in xrange(T):
	contexts = gen_contexts(k, d)
	qualities = [np.dot(cont, beta) for cont in contexts]
	ucb_choices = ucb(ucb_X_t, ucb_y_t, contexts, ucb_X_counts)
	fairucb_choices = fairucb(fairucb_X_t, fairucb_y_t, contexts, fairucb_X_counts)
	exp_rewards = [np.dot(beta, context) for context in contexts]
	bads[0][t] += bad(ucb_choices, exp_rewards, k)
	bads[1][t] += bad(fairucb_choices, exp_rewards, k)
	ucb_X_t, ucb_y_t, ucb_X_counts = update(ucb_choices, contexts, ucb_X_t, ucb_y_t, ucb_X_counts)
	fairucb_X_t, fairucb_y_t, fairucb_X_counts = update(fairucb_choices, contexts, fairucb_X_t, fairucb_y_t, fairucb_X_counts)
#f = open('new_all_random_n_' + str(n) + '_d_' + str(d) + '_k_' + str(k) + '_T_' + str(T) + '.txt', 'w')
#f.write(str(bads[0]))
#f.write(str(bads[1]))
#f.close()


==> experiments/simple.sh <==
#!/bin/bash
for n in {1..100..1}
do
	printf '%s\0' "$n"
done | xargs -0 -n 1 -P 64 python simple.py

